The role of the Hubble Space Telescope in advancing our understanding of atmospheric escape in exoplanets

An important evolutionary pathway for planetary atmospheres is escape to space, which has been studied on Earth and Mars for several decades and more recently in exoplanets. A particularly important regime is the hydrodynamic escape, wherein atmospheric mass escapes the planet at high rates in a collisional fluid outflow. This process is used to partly explain the early evolution of rocky planets in and out of the Solar System, as well as key aspects of exoplanet demographics. Hydrodynamic escape is not occurring in the Solar System planets, so our only option for such observations is through exoplanets. The ultraviolet (UV) capabilities of the Hubble Space Telescope (HST) are fundamental to detect hydrodynamic escape and measure the resulting mass-loss rates for a range of planetary systems and to identify targets for surveys with the Habitable Worlds Observatory. We discuss here what kinds of observations and instrument modes are necessary to continue studying atmospheric escape in exoplanets for the next decade, as well as how to advance our understanding of planetary evolution and habitability.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Building a Roadmap for Hubble science into the 2030s} \\ CC BY-NC-SA 4.0}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

